A localising AdS$_3$ sigma model

We construct a CFT with $\mathfrak{sl}(2,\mathbb{R})_k$ symmetry at the `tensionless' point $k=3$, which is distinct from the usual $\mathrm{SL}(2,\mathbb{R})_{k=3}$ WZW model. This new CFT is much simpler than the generic WZW model: in particular its three-point functions feature momentum-conserving delta functions, and its higher-point functions localise to covering map configurations in moduli space. We establish the consistency of the theory by explicitly deriving the four-point function from the three-point data via a sum over conformal blocks. The main motivation for our construction comes from holography, and we show that various simple supersymmetric holographic dualities for $k_{\rm s}=1$ ($k=3$) can be constructed by replacing the $\mathrm{AdS}_3$ factor on the worldsheet with this alternative theory. This includes in particular the prototypical case of $\mathrm{AdS}_3 \times \mathrm{S}^3 \times \mathbb{T}^4$, as well as the recently discussed example of $\mathrm{AdS}_3 \times \mathrm{S}^3 \times \mathrm{S}^3 \times \mathrm{S}^1$. However, our analysis does not require supersymmetry and also applies to bosonic ${\rm AdS}_3$ backgrounds (at $k=3$).

==> anc/covering_map_identities.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    151721,       4003]
NotebookOptionsPosition[    149377,       3955]
NotebookOutlinePosition[    149773,       3971]
CellTagsIndexPosition[    149730,       3968]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Covering map identities", "Title",
 CellChangeTimes->{{3.955676267784687*^9, 
  3.955676287327538*^9}},ExpressionUUID->"2c9596d7-cfb3-472d-b24b-\
d1f2c7487165"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "ancillary", " ", "mathematica", " ", 
    "file", " ", "to", " ", "the", " ", "publication", " ", "``A", " ", 
    "localising", " ", 
    SubscriptBox["AdS", "3"], " ", "sigma", " ", 
    RowBox[{"model", "''"}], " ", "by", " ", "Lorenz", " ", "Eberhardt", " ", 
    "and", " ", "Matthias", " ", 
    RowBox[{"Gaberdiel", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "code", " ", "is", " ", "heavily", " ", "based", " ", "on", " ",
     "the", " ", "code", " ", "developed", " ", "in", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{
      RowBox[{"2107.01481", " ", "[", 
       RowBox[{"hep", "-", "th"}], "]"}], " ", "by", " ", "Andrea", " ", 
      "Dei", " ", "and", " ", "Lorenz", " ", 
      RowBox[{"Eberhardt", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "code", " ", "is", " ", "hereby", " ", "open"}], "-",
       "sourced"}], ";", " ", 
     RowBox[{
     "if", " ", "you", " ", "use", " ", "it", " ", "in", " ", "your", " ", 
      "research"}]}], ",", " ", 
    RowBox[{"please", " ", "acknowledge", " ", 
     RowBox[{"it", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "contains", " ", "all", " ", "the", " ", "identities", " ", 
    "described", " ", "in", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "3.46", ")"}]}], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.955676289042143*^9, 3.9556763777966127`*^9}, {
  3.95567641393994*^9, 3.955676439147257*^9}, {3.955696277391178*^9, 
  3.9556963076599083`*^9}, {3.9556963473265657`*^9, 
  3.955696348456024*^9}},ExpressionUUID->"99dffd6f-73af-4746-9a75-\
bd0f4b152df9"],

Cell[CellGroupData[{

Cell["Covering maps", "Section",
 CellChangeTimes->{{3.8111565134444633`*^9, 
  3.811156518242612*^9}},ExpressionUUID->"18c06aa5-7084-41a5-97f7-\
af971d569102"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "spectral", " ", "flow", " ", 
     "for", " ", "which", " ", "correlators", " ", "are", " ", "non"}], "-", 
    RowBox[{
    "vanishing", " ", "up", " ", "to", " ", "a", " ", "given", " ", "total", " ",
      "sum", " ", "of", " ", "spectral", " ", 
     RowBox[{"flows", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SelectionAll", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "+", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "+", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Allowed", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "max"}], "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionAll", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "All", " ", "choices", " ", "of", " ", "w", " ", "where", " ", "a", " ", 
     "covering", " ", "map", " ", "exists", " ", "up", " ", "to", " ", "a", " ",
      "given", " ", "total", " ", "sum", " ", "of", " ", "spectral", " ", 
     RowBox[{"flow", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SelectionCovering", "[", 
     RowBox[{"w_", ",", "max_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "\[GreaterEqual]", 
      RowBox[{"2", 
       RowBox[{"Max", "[", 
        RowBox[{"w", "-", "1"}], "]"}]}]}], "&&", 
     RowBox[{
      RowBox[{"Total", "[", "w", "]"}], "\[LessEqual]", "max"}], "&&", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"Total", "[", 
       RowBox[{"w", "-", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllowedCovering", "[", 
     RowBox[{"n_", ",", "max_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", "max", "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{
       RowBox[{"SelectionCovering", "[", 
        RowBox[{"#", ",", "max"}], "]"}], "&"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8053567634939833`*^9, 3.805356808750348*^9}, 
   3.805356843212215*^9, {3.806169703534213*^9, 3.806169703640094*^9}, {
   3.806169834274391*^9, 3.80616983944185*^9}, {3.806170074588052*^9, 
   3.806170080316063*^9}, {3.806170124569135*^9, 3.806170191125987*^9}, {
   3.806170247470877*^9, 3.806170271586821*^9}, {3.811156860309828*^9, 
   3.811156909854299*^9}, {3.815155732520318*^9, 3.815155754632356*^9}, {
   3.815156121498584*^9, 3.815156121554867*^9}, {3.815157223368134*^9, 
   3.815157223412768*^9}, {3.815158328874343*^9, 3.8151583364057646`*^9}, {
   3.815158447400639*^9, 3.815158466042448*^9}, {3.815218885362253*^9, 
   3.815218904597413*^9}, {3.81523865795725*^9, 3.815238667940249*^9}, {
   3.8214639408878603`*^9, 3.821463984707517*^9}, {3.821464228534653*^9, 
   3.821464346117317*^9}, {3.821817901373189*^9, 3.821817944687322*^9}, {
   3.822583100238057*^9, 3.822583109343984*^9}, {3.832157500497452*^9, 
   3.832157500683251*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e5fef9d9-9f38-4406-8e4e-ec51562e1eb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "covering", " ", "map", " ", "in", " ", "the", " ", 
       "four"}], "-", 
      RowBox[{"point", " ", "function", " ", 
       RowBox[{"case", ".", " ", "This"}], " ", "is", " ", "an", " ", 
       "implementation", " ", "of", " ", "the", " ", "algorithm", " ", 
       "described", " ", "in", " ", 
       RowBox[{"arXiv", ":", 
        RowBox[{
         RowBox[{"0905.3448", ".", " ", "We"}], " ", "assume", " ", "that", " ", 
         SubscriptBox["z", "1"]}]}]}]}], "=", 
     RowBox[{
      SubscriptBox["x", "1"], "=", "0"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "2"], "=", 
     RowBox[{
      SubscriptBox["z", "2"], "=", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["x", "3"], "=", 
     RowBox[{
      SubscriptBox["z", "3"], "=", 
      RowBox[{
       RowBox[{"\[Infinity]", " ", "and", " ", 
        SubscriptBox["x", "4"]}], "=", "x"}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["z", "4"], "=", 
     RowBox[{
      RowBox[{"z", ".", " ", "The"}], " ", "result", " ", "does", " ", "not", 
      " ", "depend", " ", "on", " ", "x"}]}], ",", " ", 
    RowBox[{
    "but", " ", "instead", " ", "on", " ", "an", " ", "auxiliary", " ", 
     "variable", " ", 
     RowBox[{"q", ".", " ", "q"}], " ", "is", " ", "in", " ", "principle", " ",
      "determined", " ", "through", " ", 
     RowBox[{"z", ".", " ", "The"}], " ", "two", " ", "satisfy", " ", "a", " ",
      "polynomial", " ", "relation", " ", "that", " ", "is", " ", "given", " ",
      "by", " ", "the", " ", "function", " ", "zqRel"}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalGamma]4", "[", 
       RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], "[", "\[Zeta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalGamma]4", "[", 
        RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}], "=", 
      
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d1", ",", "d2", ",", "c1", ",", "c2", ",", "f1", ",", "f2", ",", 
          "c", ",", "d", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]4", "::", "badrange"}], "=", 
          " ", "\"\<For these values of w no covering map exists.\>\""}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "]"}], "||", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "<", 
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"w", "-", "1"}], "]"}]}]}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"Message", "[", 
             RowBox[{"\[CapitalGamma]4", "::", "badrange"}], "]"}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"d1", "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}]}], "+", "1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d2", "=", 
          RowBox[{"d1", "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "c"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c1", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"c2", "[", "0", "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "d"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c2", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f1", "[", "t_", "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c1", "[", "k", "]"}], 
             SuperscriptBox["t", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
              RowBox[{"Expand", "[", "d1", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f2", "[", "t_", "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c2", "[", "k", "]"}], 
             SuperscriptBox["t", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"Expand", "[", "d2", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d2", "\[GreaterEqual]", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"sol", "=", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"d2", "+", "1"}], "]"}], "]"}], "\[Equal]", "0"}], ",",
                "d"}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d2", "\[GreaterEqual]", 
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"f1", "[", "\[Zeta]", "]"}], 
               RowBox[{"f2", "[", "1", "]"}]}], 
              RowBox[{
               RowBox[{"f2", "[", "\[Zeta]", "]"}], 
               RowBox[{"f1", "[", "1", "]"}]}]], "/.", "sol"}], "]"}], ",", 
           RowBox[{"Factor", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"f1", "[", "\[Zeta]", "]"}], 
              RowBox[{"f2", "[", "1", "]"}]}], 
             RowBox[{
              RowBox[{"f2", "[", "\[Zeta]", "]"}], 
              RowBox[{"f1", "[", "1", "]"}]}]], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"zqRelPre", " ", "might", " ", "have", " ", "several", " ", 
     RowBox[{"factors", ".", " ", "One"}], " ", "of", " ", "them", " ", "is", 
     " ", "the", " ", "correct", " ", "relation", " ", "between", " ", "z", " ",
      "and", " ", 
     RowBox[{"q", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zqRelPre", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zqRelPre", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d1", ",", "d2", ",", "c1", ",", "c2", ",", "f1", ",", "f2", ",", 
          "c"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", "w", "]"}], "\[LessEqual]", "0"}], ",", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "]"}], "||", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"w", "-", "1"}], "]"}], "<", 
             RowBox[{"2", 
              RowBox[{"Max", "[", 
               RowBox[{"w", "-", "1"}], "]"}]}]}]}], ",", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d1", "=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"Total", "[", 
             RowBox[{"w", "-", "1"}], "]"}]}], "+", "1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"d2", "=", 
          RowBox[{"d1", "-", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
            RowBox[{
            "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{
           "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "=", "c"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c1", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c1", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c1", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{
          RowBox[{"c2", "[", "0", "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"c2", "[", "k_", "]"}], ":=", 
          RowBox[{
           RowBox[{"c2", "[", "k", "]"}], "=", 
           RowBox[{"Factor", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"k", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d1", "+", "k"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d2", "+", "k"}], ")"}], " ", 
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"c2", "[", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Numerator", "[", 
          RowBox[{"Factor", "[", 
           FractionBox[
            RowBox[{"c1", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{"d1", "+", "1"}], "]"}], "]"}], "c"], "]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "function", " ", "figures", " ", "out", " ", "the", " ", 
     "correct", " ", "factor", " ", "in", " ", "those", " ", "of", " ", 
     "zqRelPre", " ", "by", " ", "checking", " ", "that", " ", "this", " ", 
     "leads", " ", "to", " ", "a", " ", "covering", " ", 
     RowBox[{"map", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zqRel", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zqRel", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[Zeta]", ",", "result"}], "}"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zqRelPre", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "===", "0"}], ",", "0", 
          ",", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Times", "@@", 
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FactorList", "[", 
                 RowBox[{"zqRelPre", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "]"}], "\[LeftDoubleBracket]", 
                RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Union", "[", 
                   RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{"Factor", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"CoefficientList", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"Normal", "[", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], "-",
                     "1"}], "]"}], ",", 
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", 
                    RowBox[{"\[Zeta]", "+", "z"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Zeta]", ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}], "]"}], 
                    "]"}]}], "}"}], ",", "\[Zeta]"}], "]"}], "]"}], "]"}], 
                    "]"}], ",", "#"}], "]"}], "]"}], "===", 
                  RowBox[{"{", "0", "}"}]}], "&&", 
                 RowBox[{"!", 
                  RowBox[{
                   RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Numerator", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "]"}], "-", 
                    RowBox[{"Denominator", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]4", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                    "]"}], "]"}]}], ",", "#"}], "]"}], "===", "0"}]}]}], 
                "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"result", "===", "1"}], ",", "0", ",", "result"}], 
            "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfYDFdoJJ6hvHS4VsU0E0h23tTBD9Q5RzLYhedtFv
I5i+N3k3iHbIdDY0BdIdq7aCaT3B9B4zIF0mmgumxUp3TATR91hkJ4Hoyyzv
poLo08+nzwHRF66c2AeiTU4mHgLRG07veZ+S9saxncvgE4i+7LtQPRVIa80M
1QDRcWsPuIDoZ6eDXEH0O1d5TxB9plsdTB8qFasE0VasL6tAdM+OpDYQ7REQ
1wGisxYXTQLRCSeyZoJoJ47IlSB6m436OhB9zshwK4h+FXBwG4hm0RU9AqKj
PL8eA9F1F2r+gujLC7UZ0oC0ysf7HCB6//GvYHrrmxvqIPqRQ4AGiJ71cr0e
WL5PyRhES73xsQLRv8sPgWm/15c7dKrfOEoWNU8F0X+cJq126n3juOtt7WYQ
DQCWNcVc
  "],
 CellLabel->"In[17]:=",ExpressionUUID->"4056520d-0899-46e4-8353-599b3e07d61a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "obtain", " ", "x", " ", "expressed", " ", "in", " ", "terms", 
     " ", "of", " ", "z", " ", "by", " ", "evaluating", " ", "the", " ", 
     "covering", " ", "map", " ", "for", " ", "\[Zeta]"}], "=", 
    RowBox[{"z", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xAszq", "[", 
     RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalGamma]4", "[", 
      RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "z", "]"}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811157506250771*^9, 3.811157556929772*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"afa495c8-16f8-4496-8a7f-42f0c0ad288f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", 
     RowBox[{"a", "'"}], "s", " ", "of", " ", "the", " ", "covering", " ", 
     RowBox[{"map", ".", " ", "They"}], " ", "still", " ", "depend", " ", 
     "on", " ", "z", " ", "and", " ", 
     RowBox[{"q", ".", " ", "We"}], " ", "can", " ", "also", " ", "convert", " ",
      "them", " ", "into", " ", "the", " ", "solution", " ", "of", " ", "an", 
     " ", "algebraic", " ", "equation"}], ",", " ", 
    RowBox[{
    "where", " ", "the", " ", "coefficients", " ", "only", " ", "depend", " ",
      "on", " ", "z"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a4", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a4", "[", 
         RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "\[Zeta]"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "\[Equal]", "3"}], ",", 
                  SuperscriptBox["#", 
                   RowBox[{"-", "1"}]], ",", "#"}], "]"}], "&"}], "@", 
               RowBox[{
                RowBox[{"\[CapitalGamma]4", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "z"}], 
                  "}"}], "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], ",", 
                RowBox[{
                "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
       ")"}], "/;", 
      RowBox[{
       RowBox[{"Min", "[", "w", "]"}], ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b4", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b4", "[", 
         RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "\[Zeta]"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "\[Equal]", "3"}], ",", 
                  SuperscriptBox["#", 
                   RowBox[{"-", "1"}]], ",", "#"}], "]"}], "&"}], "@", 
               RowBox[{
                RowBox[{"\[CapitalGamma]4", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Zeta]", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1", ",", "\[Infinity]", ",", "z"}], 
                  "}"}], "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], ",", 
                RowBox[{
                 RowBox[{
                 "w", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "+", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "w", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
       ")"}], "/;", 
      RowBox[{
       RowBox[{"Min", "[", "w", "]"}], ">", "0"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.811158003186319*^9, 3.8111581128027983`*^9}, {
  3.811158302127677*^9, 3.81115831259921*^9}, {3.8111583920573874`*^9, 
  3.81115839697062*^9}, {3.811158428898633*^9, 3.811158431841155*^9}, {
  3.811172027962649*^9, 3.811172033720932*^9}, {3.812819597343315*^9, 
  3.812819609571002*^9}, {3.812819692380782*^9, 3.812819700466214*^9}, {
  3.952095624253718*^9, 3.952095660621152*^9}, {3.9520959461144*^9, 
  3.952095948673997*^9}, {3.952414604383895*^9, 3.952414623318008*^9}, {
  3.95241465495411*^9, 3.952414687542999*^9}, {3.952414727334247*^9, 
  3.952414732563386*^9}, {3.953963766367256*^9, 3.9539637716245193`*^9}, {
  3.955525151312276*^9, 3.955525165510303*^9}, {3.955525671924354*^9, 
  3.9555256810827913`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2528c6f9-a0ec-4e04-baeb-d7adcedf7f57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "product", " ", "of", " ", "all", " ", "residues", " ", "of", 
     " ", "the", " ", "covering", " ", 
     RowBox[{"map", ".", " ", "The"}], " ", "following", " ", "algorithm", " ",
      "to", " ", "extract", " ", "this", " ", "is", " ", "somewhat", " ", 
     "intricate"}], ",", " ", 
    RowBox[{
    "since", " ", "simply", " ", "determining", " ", "the", " ", "residues", " ",
      "and", " ", "multiplying", " ", "them", " ", "is", " ", "very", " ", 
     RowBox[{"impractible", ".", " ", "Instead"}], " ", "we", " ", "use", " ",
      "that", " ", "this", " ", "product", " ", "is", " ", "given", " ", "by",
      " ", "the", " ", "product", " ", "of", " ", "the", " ", "numerator", " ",
      "of", " ", "the", " ", "covering", " ", "map", " ", "evaluated", " ", 
     "at", " ", "all", " ", "the", " ", "poles", " ", "divided", " ", "by", " ",
      "the", " ", "discriminant", " ", "of", " ", "the", " ", 
     RowBox[{"denominator", ".", " ", "We"}], " ", "then", " ", "decompose", " ",
      "the", " ", "numerator", " ", "product", " ", "into", " ", "symmetric", 
     " ", "polynomials"}], ",", " ", 
    RowBox[{
     RowBox[{
     "which", " ", "we", " ", "can", " ", "read", " ", "off", " ", "from", " ",
       "the", " ", 
      RowBox[{"denominator", ".", " ", "This"}], " ", "reduces", " ", "to", " ",
       "the", " ", "\[CapitalPi]", " ", "that", " ", "we", " ", "determined", 
      " ", "for", " ", "three"}], "-", 
     RowBox[{"point", " ", 
      RowBox[{"functions", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPi]", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", "Q", ",", "\[Zeta]", ",", "\[Zeta]p", ",", "n"}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Extract", " ", "numerator", " ", "and", " ", "denominator", " ", 
          "of", " ", "the", " ", "covering", " ", 
          RowBox[{"map", ".", " ", "We"}], " ", "normalize", " ", "them", " ",
           "canonically", " ", "such", " ", "that", " ", "the", " ", 
          "denominator", " ", "is", " ", "monic", " ", "in", " ", 
          RowBox[{"\[Zeta]", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P", "=", 
          FractionBox[
           RowBox[{"Numerator", "[", 
            RowBox[{
             RowBox[{"\[CapitalGamma]4", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}],
             "]"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{
               RowBox[{"\[CapitalGamma]4", "[", 
                RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
               "]"}], "]"}], ",", "\[Zeta]", ",", 
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"Denominator", "[", 
                RowBox[{
                 RowBox[{"\[CapitalGamma]4", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                 "]"}], "]"}], ",", "\[Zeta]"}], "]"}]}], "]"}]]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Q", "=", 
          FractionBox[
           RowBox[{"Denominator", "[", 
            RowBox[{
             RowBox[{"\[CapitalGamma]4", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", "]"}],
             "]"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{
               RowBox[{"\[CapitalGamma]4", "[", 
                RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
               "]"}], "]"}], ",", "\[Zeta]", ",", 
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"Denominator", "[", 
                RowBox[{
                 RowBox[{"\[CapitalGamma]4", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "[", "\[Zeta]", 
                 "]"}], "]"}], ",", "\[Zeta]"}], "]"}]}], "]"}]]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"The", " ", "degree", " ", "of", " ", "the", " ", 
           RowBox[{"denominator", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"n", "=", 
          RowBox[{"Exponent", "[", 
           RowBox[{"Q", ",", "\[Zeta]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Factor", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
            "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], "-",
              "1"}]], 
           FractionBox["1", 
            RowBox[{"Discriminant", "[", 
             RowBox[{"Q", ",", "\[Zeta]"}], "]"}]], 
           RowBox[{
            RowBox[{"SymmetricReduction", "[", 
             RowBox[{
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"P", "/.", 
                 RowBox[{"\[Zeta]", "\[Rule]", 
                  RowBox[{"\[Zeta]p", "[", "i", "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
              RowBox[{"\[Zeta]p", "/@", 
               RowBox[{"Range", "[", "n", "]"}]}], ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"Range", "[", "n", "]"}]], 
               RowBox[{
                RowBox[{"Reverse", "[", 
                 RowBox[{"CoefficientList", "[", 
                  RowBox[{"Q", ",", "\[Zeta]"}], "]"}], "]"}], "\[LeftDoubleBracket]", 
                RowBox[{"2", ";;", 
                 RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], "]"}], "\[LeftDoubleBracket]",
             "1", "\[RightDoubleBracket]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hat\[CapitalPi]", "[", 
      RowBox[{"w_", ",", "z_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         SuperscriptBox["w", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{"w", "+", "1"}], ")"}]}]], ")"}]}], ")"}], 
      RowBox[{"\[CapitalPi]", "[", 
       RowBox[{"w", ",", "z", ",", "q"}], "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8111584558978567`*^9, 3.811158653637731*^9}, {
  3.811158686661467*^9, 3.811158706350738*^9}, {3.811158746273*^9, 
  3.811158833077656*^9}, {3.811158867804887*^9, 3.811158912975492*^9}, {
  3.811158948236224*^9, 3.81115896306531*^9}, {3.811159127207779*^9, 
  3.8111591640686646`*^9}, {3.8111593604122868`*^9, 3.811159381605343*^9}, {
  3.811159416176269*^9, 3.811159489654158*^9}, {3.811159590464178*^9, 
  3.811159591398416*^9}, {3.811159622721414*^9, 3.811159754475192*^9}, {
  3.811175909888093*^9, 3.811175925431888*^9}, {3.812930741837775*^9, 
  3.812930753451202*^9}, {3.812930897234809*^9, 3.812930900885781*^9}, {
  3.832157787774915*^9, 3.8321578087444277`*^9}, {3.953968804010706*^9, 
  3.953968860775679*^9}, {3.9555251394109783`*^9, 3.9555251453990507`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b03369d5-3ba3-43ae-a0bb-d5a1d462741f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test", "Section",
 CellChangeTimes->{{3.9520923429233017`*^9, 
  3.952092344047667*^9}},ExpressionUUID->"787c6355-6399-4c7e-928f-\
088b919c35c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Testa4expansion", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Testa4expansion", "[", "w", "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q0", ",", "wints", ",", "qsol", ",", 
        RowBox[{"cutoff", "=", "10"}], ",", "a4expansion", ",", "i"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Base", " ", "cases"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q0", "=", 
        RowBox[{"q", "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"zqRel", "[", 
               RowBox[{"w", ",", "z", ",", "q"}], "]"}], "/.", 
              RowBox[{"z", "->", "0"}]}], ")"}], "==", "0"}], ",", "q"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"q", " ", "solved", " ", "for", " ", "z"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"qsol", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zqRel", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "===", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"q", "->", "0"}], "}"}], "}"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"AsymptoticSolve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"zqRel", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"q", ",", 
                  RowBox[{
                  "q0", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"z", ",", "0", ",", "cutoff"}], "}"}]}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "q0", "]"}]}], "}"}]}], "]"}], ",", 
            "1"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"internal", " ", "ws"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"wints", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Asymptotic", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"xAszq", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "/.", "qsol"}], ",", 
            RowBox[{"z", "->", "0"}]}], "]"}], ",", "z"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "a4", " ", "expanded", " ", "to", " ", "first", " ", "order", " ", 
         "in", " ", "z"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a4expansion", "[", "wint_", "]"}], ":=", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"wL", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], ",",
                "wint", ",", "1"}], "}"}]}], ",", 
            RowBox[{"wR", "=", 
             RowBox[{"{", 
              RowBox[{"wint", ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",",
                "1"}], "}"}]}]}], "}"}], ",", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a1", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "1", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"a2", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "2", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"a3", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "3", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"a4", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "2", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"a\[Infinity]", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "3", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"a0", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "1", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"b\[Infinity]", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"b4", "[", 
                  RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "3", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"b0", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"b4", "[", 
                  RowBox[{"wR", ",", "z", ",", "q"}], "]"}], 
                 "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Expand", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a1", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"b0", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], 
                    RowBox[{"a0", " ", "wint"}]], "z"}]}], ")"}]}], ",", 
               RowBox[{"a2", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"b\[Infinity]", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], 
                    RowBox[{"a\[Infinity]", " ", "wint"}]], "z"}]}], ")"}]}], 
               ",", 
               RowBox[{"a3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"b\[Infinity]", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], 
                    RowBox[{"a\[Infinity]", " ", "wint"}]], "z"}]}], ")"}]}], 
               ",", 
               RowBox[{"a4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"b0", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], 
                    RowBox[{"a0", " ", "wint"}]], "z"}]}], ")"}]}]}], "}"}], 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Test", " ", "expansion", " ", "to", " ", "first", " ", "order", " ", 
         "in", " ", "z"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["z", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]], 
                   SuperscriptBox[
                    RowBox[{"xAszq", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
                    RowBox[{"-", "1"}]]}], ",", "1", ",", "1", ",", 
                  RowBox[{
                   SuperscriptBox["z", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]], 
                   SuperscriptBox[
                    RowBox[{"xAszq", "[", 
                    RowBox[{"w", ",", "z", ",", "q"}], "]"}], 
                    RowBox[{"-", "1"}]]}]}], "}"}], 
                RowBox[{"a4", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], "/.", 
               RowBox[{
               "qsol", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}], ")"}], "-", 
             RowBox[{"a4expansion", "[", 
              RowBox[{
              "wints", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
               "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "wints", "]"}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.952092352518125*^9, 3.9520923803864727`*^9}, {
  3.952433157333755*^9, 3.952433242556395*^9}, {3.952433296070285*^9, 
  3.952433312628254*^9}, {3.9524333645782127`*^9, 3.952433365080914*^9}, {
  3.9524334391802454`*^9, 3.9524334412081223`*^9}, {3.9524335832946577`*^9, 
  3.952433624161555*^9}, {3.952433664211337*^9, 3.952433705782045*^9}, {
  3.952433939723037*^9, 3.952433942983478*^9}, {3.952433991789122*^9, 
  3.952434093826515*^9}, {3.952434126575305*^9, 3.9524341500862927`*^9}, {
  3.952498239934952*^9, 3.952498243873506*^9}, {3.9539686808966827`*^9, 
  3.95396870680614*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"2965a920-8a27-4c94-95fd-fd072fb7269e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Testa4expansion", "[", "w", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"AllowedCovering", "[", 
        RowBox[{"4", ",", "14"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.952433250223505*^9, 3.9524332607021914`*^9}, {
  3.952433405778202*^9, 3.952433433840358*^9}, {3.952433498486819*^9, 
  3.952433505213317*^9}, {3.952434171284795*^9, 3.9524341796185*^9}, {
  3.952434284367834*^9, 3.952434284442683*^9}, {3.952435891876329*^9, 
  3.952435891947804*^9}, {3.952437675485507*^9, 3.952437675573596*^9}, {
  3.952438088544808*^9, 3.95243808860972*^9}, {3.952498286303272*^9, 
  3.952498288367406*^9}, {3.953968650677352*^9, 3.953968650734666*^9}, {
  3.953968699652693*^9, 3.953968700746044*^9}, {3.955524926516613*^9, 
  3.9555249268990507`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2f263f6e-47e2-460c-a9b0-a7f05c8ad397"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.952433261097314*^9, {3.952433327722274*^9, 3.95243336098252*^9}, {
   3.952433412737545*^9, 3.952433445410618*^9}, 3.952433506234189*^9, {
   3.952433671527961*^9, 3.9524336980544977`*^9}, 3.952433946659252*^9, {
   3.952434118902076*^9, 3.952434177018087*^9}, 3.952434243377135*^9, 
   3.952435831268668*^9, 3.952435949509951*^9, 3.9524380912103577`*^9, 
   3.9524800059779873`*^9, 3.952498712276375*^9, 3.9524995628219028`*^9, 
   3.953968666184834*^9, {3.953968696422182*^9, 3.9539687126922293`*^9}, 
   3.9555250938915863`*^9, 3.955525551726602*^9, 3.955525766649914*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"9d35a645-1aac-42b9-a80f-11cd53882412"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Testxzexpansion", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Testxzexpansion", "[", "w", "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q0", ",", "wints", ",", "qsol", ",", 
        RowBox[{"cutoff", "=", "10"}], ",", "xzexpansion", ",", "i"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Base", " ", "cases"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q0", "=", 
        RowBox[{"q", "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"zqRel", "[", 
               RowBox[{"w", ",", "z", ",", "q"}], "]"}], "/.", 
              RowBox[{"z", "->", "0"}]}], ")"}], "==", "0"}], ",", "q"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"q", " ", "solved", " ", "for", " ", "z"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"qsol", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zqRel", "[", 
            RowBox[{"w", ",", "z", ",", "q"}], "]"}], "===", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"q", "->", "0"}], "}"}], "}"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"AsymptoticSolve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"zqRel", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"q", ",", 
                  RowBox[{
                  "q0", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"z", ",", "0", ",", "cutoff"}], "}"}]}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "q0", "]"}]}], "}"}]}], "]"}], ",", 
            "1"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"internal", " ", "ws"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"wints", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Asymptotic", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"xAszq", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "/.", "qsol"}], ",", 
            RowBox[{"z", "->", "0"}]}], "]"}], ",", "z"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "a4", " ", "expanded", " ", "to", " ", "first", " ", "order", " ", 
         "in", " ", "z"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"xzexpansion", "[", "wint_", "]"}], ":=", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"wL", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], ",",
                "wint", ",", "1"}], "}"}]}], ",", 
            RowBox[{"wR", "=", 
             RowBox[{"{", 
              RowBox[{"wint", ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",",
                "1"}], "}"}]}]}], "}"}], ",", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a\[Infinity]", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "3", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"a0", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"a4", "[", 
                  RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "1", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"b\[Infinity]", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"b4", "[", 
                  RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "3", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}], ",", 
              RowBox[{"b0", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"b4", "[", 
                  RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                  "1", "\[RightDoubleBracket]"}], "/.", 
                RowBox[{
                 RowBox[{"Solve", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                    "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "a\[Infinity]", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"2", "b0", " ", "b\[Infinity]"}], 
                    RowBox[{"a0", " ", "a\[Infinity]", " ", "wint"}]], "-", 
                   FractionBox["b0", "a0"], "-", 
                   FractionBox["b\[Infinity]", "a\[Infinity]"]}], ")"}], 
                 "z"}]}], ")"}]}], ")"}]}], "\[IndentingNewLine]", "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Test", " ", "expansion", " ", "to", " ", "first", " ", "order", " ", 
         "in", " ", "z"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["z", 
                 RowBox[{"-", 
                  RowBox[{
                  "wints", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}]}]], 
                RowBox[{"xAszq", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], "/.", 
               RowBox[{
               "qsol", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}], ")"}], "-", 
             RowBox[{"xzexpansion", "[", 
              RowBox[{
              "wints", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
               "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "wints", "]"}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.952437036508206*^9, 3.952437055040576*^9}, {
   3.952437100653204*^9, 3.952437151134392*^9}, {3.9524375913021603`*^9, 
   3.952437630971417*^9}, {3.952498234232955*^9, 3.952498235603975*^9}, 
   3.953968741006212*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"d97e3161-433f-48d2-b6b6-307bd476f90d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Testxzexpansion", "[", "w", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"AllowedCovering", "[", 
        RowBox[{"4", ",", "14"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.952437162358038*^9, 3.952437266208857*^9}, {
  3.952437310787442*^9, 3.952437313266*^9}, {3.952437370663354*^9, 
  3.952437375482567*^9}, {3.952437407235236*^9, 3.952437407757731*^9}, {
  3.952437446050514*^9, 3.952437448034546*^9}, {3.9524375977713146`*^9, 
  3.9524376783893213`*^9}, {3.952438090758864*^9, 3.952438090834423*^9}, {
  3.9524982787889214`*^9, 3.952498280855897*^9}, {3.953968747835841*^9, 
  3.953968763052011*^9}, {3.955524933379498*^9, 3.9555249334747963`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3d2cb86e-91cc-4fab-b5fb-7c2fa0889760"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.952437170034355*^9, 3.952437288271943*^9}, 
   3.952437338681191*^9, 3.9524373957366467`*^9, 3.952437428191678*^9, 
   3.952437468431264*^9, {3.952437617926715*^9, 3.952437670133843*^9}, 
   3.952438093342738*^9, 3.9524996201121387`*^9, {3.953968749593438*^9, 
   3.953968767432437*^9}, 3.955525131658704*^9, 3.955525561226235*^9, 
   3.955525769224567*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b82547df-d2f9-490f-b329-62d601db83a9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Test\[CapitalPi]expansion", "[", "w_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Test\[CapitalPi]expansion", "[", "w", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q0", ",", "wints", ",", "qsol", ",", 
       RowBox[{"cutoff", "=", "10"}], ",", "\[CapitalPi]expansion", ",", 
       "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Base", " ", "cases"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"q0", "=", 
       RowBox[{"q", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zqRel", "[", 
              RowBox[{"w", ",", "z", ",", "q"}], "]"}], "/.", 
             RowBox[{"z", "->", "0"}]}], ")"}], "==", "0"}], ",", "q"}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"q", " ", "solved", " ", "for", " ", "z"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"qsol", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zqRel", "[", 
           RowBox[{"w", ",", "z", ",", "q"}], "]"}], "===", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"q", "->", "0"}], "}"}], "}"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"AsymptoticSolve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"zqRel", "[", 
                 RowBox[{"w", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{
                 "q0", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "0", ",", "cutoff"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "q0", "]"}]}], "}"}]}], "]"}], ",", 
           "1"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"internal", " ", "ws"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"wints", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Asymptotic", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"xAszq", "[", 
             RowBox[{"w", ",", "z", ",", "q"}], "]"}], "/.", "qsol"}], ",", 
           RowBox[{"z", "->", "0"}]}], "]"}], ",", "z"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "a4", " ", "expanded", " ", "to", " ", "first", " ", "order", " ", 
        "in", " ", "z"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPi]expansion", "[", "wint_", "]"}], ":=", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"wL", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], ",",
               "wint", ",", "1"}], "}"}]}], ",", 
           RowBox[{"wR", "=", 
            RowBox[{"{", 
             RowBox[{"wint", ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "w", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",",
               "1"}], "}"}]}]}], "}"}], ",", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a\[Infinity]", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"a4", "[", 
                 RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                 "3", "\[RightDoubleBracket]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                   "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}]}], ",", 
             RowBox[{"a0", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"a4", "[", 
                 RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                 "1", "\[RightDoubleBracket]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                   "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}]}], ",", 
             RowBox[{"b\[Infinity]", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"b4", "[", 
                 RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                 "3", "\[RightDoubleBracket]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                   "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}]}], ",", 
             RowBox[{"b0", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"b4", "[", 
                 RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "\[LeftDoubleBracket]",
                 "1", "\[RightDoubleBracket]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                   "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}]}], ",", 
             RowBox[{"hat\[CapitalPi]\[Infinity]", "=", 
              RowBox[{
               RowBox[{"hat\[CapitalPi]", "[", 
                RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"wL", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                   "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}]}], ",", 
             RowBox[{"hat\[CapitalPi]0", "=", 
              RowBox[{
               RowBox[{"hat\[CapitalPi]", "[", 
                RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"zqRel", "[", 
                    RowBox[{"wR", ",", "z", ",", "q"}], "]"}], "==", "0"}], ",",
                   "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}]}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"hat\[CapitalPi]0", " ", "hat\[CapitalPi]\[Infinity]", 
            SuperscriptBox[
             RowBox[{"(", " ", 
              RowBox[{"a0", " ", "a\[Infinity]"}], ")"}], 
             FractionBox[
              RowBox[{
               RowBox[{
               "w", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
               RowBox[{
               "w", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "-",
                "wint", "-", "1"}], "2"]], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", "-", 
                    RowBox[{"6", " ", "wint"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["wint", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "+", 
                    RowBox[{"3", " ", "wint", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    SuperscriptBox[
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "2"], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "+", 
                    RowBox[{"3", " ", "wint", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "2"]}], 
                   RowBox[{"6", " ", "wint"}]], 
                  FractionBox["b0", "a0"]}], "+", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["wint", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "2"], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    SuperscriptBox[
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "2"], "+", 
                    RowBox[{"3", " ", "wint", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], 
                   RowBox[{"6", " ", "wint"}]], 
                  FractionBox["b\[Infinity]", "a\[Infinity]"]}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["wint", "2"], "-", "1", "-", 
                    RowBox[{"3", " ", "wint", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]}], ")"}], "b0", " ", 
                   "b\[Infinity]"}], 
                  RowBox[{"3", " ", "a0", " ", "a\[Infinity]", " ", 
                   SuperscriptBox["wint", "2"]}]]}], " ", ")"}], "z"}]}], 
             ")"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Test", " ", "expansion", " ", "to", " ", "first", " ", "order", " ", 
        "in", " ", "z"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["z", 
                  RowBox[{
                   FractionBox["1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    "wints", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    "wints", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "w", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}]}], ")"}]}]], 
                 RowBox[{"hat\[CapitalPi]", "[", 
                  RowBox[{"w", ",", "z", ",", "q"}], "]"}]}], "/.", 
                RowBox[{
                "qsol", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}]}], ")"}], "/", 
              RowBox[{"\[CapitalPi]expansion", "[", 
               RowBox[{
               "wints", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "]"}],
          "-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "wints", "]"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.952438105278674*^9, 3.952438262469637*^9}, 
   3.952438539192772*^9, {3.952438633167524*^9, 3.952438636291753*^9}, 
   3.952438674351846*^9, {3.952439313102864*^9, 3.952439400017673*^9}, {
   3.952479839484663*^9, 3.952479893655852*^9}, {3.952479946378626*^9, 
   3.9524799777121153`*^9}, {3.9524800246008463`*^9, 3.952480053019536*^9}, {
   3.952480090605483*^9, 3.952480096220504*^9}, {3.9524802481182537`*^9, 
   3.952480249803594*^9}, {3.952497931927874*^9, 3.952498078055106*^9}, {
   3.952498137999013*^9, 3.952498142972896*^9}, {3.953968866526353*^9, 
   3.953968886285355*^9}, {3.953969088509119*^9, 3.953969096849204*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"41bf9d0a-ea07-44ca-a9af-7ad6d29af9a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Test\[CapitalPi]expansion", "[", "w", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"AllowedCovering", "[", 
        RowBox[{"4", ",", "14"}], "]"}]}], "}"}]}], "]"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.952498035607883*^9, 3.952498047055864*^9}, {
  3.952498128038601*^9, 3.952498128403654*^9}, {3.952498160235118*^9, 
  3.952498165255439*^9}, {3.952498256298639*^9, 3.9524982695251203`*^9}, {
  3.952502932254587*^9, 3.9525029357608347`*^9}, {3.95396878596142*^9, 
  3.953968786026342*^9}, {3.9539690433979673`*^9, 3.953969060222165*^9}, {
  3.95396911240073*^9, 3.95396911248691*^9}, {3.9555249360428877`*^9, 
  3.955524945338954*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d36fe997-05e6-4290-9742-2017fe34b783"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.952498047412037*^9, 3.952498080067113*^9}, 
   3.952498145168754*^9, {3.952498217268024*^9, 3.952498225216441*^9}, 
   3.952498415549115*^9, {3.9525029330340633`*^9, 3.952502936262477*^9}, 
   3.953968792839038*^9, 3.953968903719338*^9, {3.953969047063634*^9, 
   3.953969060715666*^9}, {3.953969098560678*^9, 3.953969107990625*^9}, 
   3.955525173204039*^9, 3.955525600804701*^9, 3.955536115993924*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"24c5066a-10a6-4c06-9927-6471789d7631"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7e8c32e4-5447-44f2-87dc-93a7fc47120b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 166, 3, 96, "Title",ExpressionUUID->"2c9596d7-cfb3-472d-b24b-d1f2c7487165"],
Cell[749, 27, 1859, 43, 90, "Input",ExpressionUUID->"99dffd6f-73af-4746-9a75-bd0f4b152df9"],
Cell[CellGroupData[{
Cell[2633, 74, 160, 3, 66, "Section",ExpressionUUID->"18c06aa5-7084-41a5-97f7-af971d569102"],
Cell[2796, 79, 3586, 84, 147, "Input",ExpressionUUID->"e5fef9d9-9f38-4406-8e4e-ec51562e1eb9",
 InitializationCell->True],
Cell[6385, 165, 24724, 614, 1129, "Input",ExpressionUUID->"4056520d-0899-46e4-8353-599b3e07d61a",
 InitializationCell->True],
Cell[31112, 781, 762, 19, 65, "Input",ExpressionUUID->"afa495c8-16f8-4496-8a7f-42f0c0ad288f",
 InitializationCell->True],
Cell[31877, 802, 4830, 116, 90, "Input",ExpressionUUID->"2528c6f9-a0ec-4e04-baeb-d7adcedf7f57",
 InitializationCell->True],
Cell[36710, 920, 7694, 168, 381, "Input",ExpressionUUID->"b03369d5-3ba3-43ae-a0bb-d5a1d462741f",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[44441, 1093, 151, 3, 66, "Section",ExpressionUUID->"787c6355-6399-4c7e-928f-088b919c35c9"],
Cell[44595, 1098, 13425, 319, 411, "Input",ExpressionUUID->"2965a920-8a27-4c94-95fd-fd072fb7269e"],
Cell[CellGroupData[{
Cell[58045, 1421, 1032, 21, 29, "Input",ExpressionUUID->"2f263f6e-47e2-460c-a9b0-a7f05c8ad397"],
Cell[59080, 1444, 39921, 1140, 543, "Output",ExpressionUUID->"9d35a645-1aac-42b9-a80f-11cd53882412"]
}, Open  ]],
Cell[99016, 2587, 8661, 210, 390, "Input",ExpressionUUID->"d97e3161-433f-48d2-b6b6-307bd476f90d"],
Cell[CellGroupData[{
Cell[107702, 2801, 938, 19, 29, "Input",ExpressionUUID->"3d2cb86e-91cc-4fab-b5fb-7c2fa0889760"],
Cell[108643, 2822, 12566, 380, 176, "Output",ExpressionUUID->"b82547df-d2f9-490f-b329-62d601db83a9"]
}, Open  ]],
Cell[121224, 3205, 14571, 340, 441, "Input",ExpressionUUID->"41bf9d0a-ea07-44ca-a9af-7ad6d29af9a9"],
Cell[CellGroupData[{
Cell[135820, 3549, 902, 19, 29, "Input",ExpressionUUID->"d36fe997-05e6-4290-9742-2017fe34b783"],
Cell[136725, 3570, 12612, 380, 176, "Output",ExpressionUUID->"24c5066a-10a6-4c06-9927-6471789d7631"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


